A fake quadric that is not a bidisk quotient

Fake quadrics are minimal complex surfaces of general type with $b_1=0$ and $e=4$. The paper gives a construction of a fake quadric $S$ that is a $32$-fold branched cover of $\mathbf{CP}^1\times\mathbf{CP}^1$ along nine curves. This configuration is given by four horizontal lines, four vertical lines and the diagonal. We show that $S$ is not aspherical. As a corollary the universal cover of $S$ is not the bidisk $\mathbf{H}\times\mathbf{H}$.

==> anc/README.txt <==
Programs accompanying the paper

        "A fake quadric that is not a bidisk quotient"


FILES

  cover.py              the monodromy of the paper, and elementary routines for
                        permutations (imported by the two programs below)
  check_monodromy.py    verifies the statements about the monodromy permutations,
                        section by section
  check_homology.py     computes H_1(X; Z) and H_1(S; Z)


REQUIREMENTS AND USAGE

  Python 3 (version 3.5 or later).  Only the standard library is used.

      python3 check_monodromy.py
      python3 check_homology.py

  Each program runs in about a second.  It prints one line per statement and ends
  with exit status 0 if everything agrees with the paper, and 1 otherwise.


CONVENTIONS

  A sheet is a tuple of digits 0/1: (a,b,c,d,e) for S, (a,b,c,d) for X, (a,b,c) for Z,
  and (a,b,c,d,e,h) for the double cover S' of Section 4.

  The eight maps G_x1, ..., G_y4 are entered once, in the function G of cover.py,
  exactly as they are displayed in the Introduction.  The extra digit h of S' is
  entered in the function f of cover.py.  Everything else is computed from these.

  A word in the generators is a string such as "x1 x2 x3 x4" or "y1^-1 y2^-1", and
  it is traversed from left to right, as in the paper.  The meridian of the diagonal
  is DELTA = "x4^-1 x3^-1 x2^-1 x1^-1", and delta(p) is the word
  (y_{p-1} ... y_1) delta (y_{p-1} ... y_1)^-1 of Section 2.


WHAT check_monodromy.py VERIFIES

  1. Introduction.  The eight maps are permutations of the 32 sheets; they satisfy
     the thirteen relations of the presentation; the action is transitive; the two
     expressions for delta agree and G_delta = (0,0,0,b,0); forgetting digits gives
     the tower S -> X -> Z -> Q; tau commutes with the monodromy.

  2. The cover X.  Cycle types of the meridians; the orbits of the local monodromy
     over the twelve double points and the four triple points; the formulas for
     delta_2, delta_3, delta_4; the count e(X) = 16*6 - 2*76 + 60 = 4; the genus of
     C_1 and C_2; the eight nodes and the Euler characteristic of Z.

  3. The cover S.  y4^2 = tau; the other meridians have the same cycle lengths on S
     as on X; the local loops at the six nodes change e; S has one point over each
     node and over each point of B and two points over every other point of X lying
     over a singular point of D; e(B) = -2; e(S) = 32*6 - 2*144 + 100 = 4; the genus
     of F_5 and F_9.

  4. The projective plane.  The action of delta_4 on S; the cycle of eight sheets
     displayed in Section 4; opposite sheets differ by tau; the relations hold on the
     64 sheets of S' and no meridian acquires longer cycles there; the loop
     (x2 delta_4)^2 y4^2 is closed on S and its lift to S' is not closed.


WHAT check_homology.py COMPUTES

  A 2-complex K is built on the sheets: one vertex for each sheet, one edge from v
  to f_g(v) for each sheet v and generator g, and 2-cells attached along
    (1) the lifts of the thirteen relators at every sheet,
    (2) for every meridian m of the nine curves of D and every cycle of length k of
        its permutation, the lift of m^k,
    (3) for X, loops generating the fundamental groups Z/2 of the links of the
        six nodes: x4 y3 over (4,3), and (y_p delta_p)^2 over (p,p) for p = 1, 2.
  This is the computation described in Remark 2.1.  H_1(K; Z) is obtained from the
  Smith normal form of the boundary matrix of the 2-cells, in exact integer
  arithmetic.  The results are

      H_1(X minus the six nodes; Z) = Z/2 + Z/2 + Z/2 + Z/4
      H_1(X; Z) = H_1(Y; Z)         = Z/2 + Z/4
      H_1(S; Z)                     = Z/2 + Z/2 + Z/2 + Z/4

  Two controls are included.  The same routine is applied to Z, whose minimal
  resolution is an Enriques surface, and returns Z/2.  And the computation is
  repeated with step (3) replaced by killing the whole local fundamental group at
  every point over a singular point of D; this gives H_1(X; Z) again without using
  the list of nodes, and it leaves H_1(S; Z) unchanged, as it must since S is smooth.


WHAT THE PROGRAMS DO NOT VERIFY

  The programs work with the permutations only.  They take from the paper the
  presentation of pi_1(Q - D), the words representing the meridians delta and
  delta_p, the choice of local generators at the singular points of D, and the three
  meridians x2, delta_4, y4 used in Section 4.  These are statements about loops in
  Q - D, not about permutations.


==> anc/check_homology.py <==
"""
check_homology.py

First homology of the surfaces X and S of
"A fake quadric that is not a bidisk quotient"  (Remark 2.1 and Proposition 3.1).

Run:   python3 check_homology.py          (standard library only; about a second)

Method.  Let K be the following 2-complex, built on the sheets of the cover:

    vertices   the sheets;
    edges      one edge from v to f_g(v) for every sheet v and every generator g;
    2-cells    (1) the lift of every relator of pi_1(Q - D) at every sheet
                   ("lifting the presentation to the sheets");
               (2) for every meridian m of the nine curves of D and every cycle
                   (v, m v, ..., m^(k-1) v) of its permutation, the lift of m^k at v
                   ("filling in the lifted meridians");
               (3) for X only: at every node, a loop generating the fundamental group
                   Z/2 of its link ("killing the fundamental groups of the links").

With (1) alone, K has the fundamental group of the unbranched cover of Q - D.  With (1)
and (2) it has the fundamental group of the branched cover minus the finitely many
points over the singular points of D; these punctures do not matter at smooth points.
With (3) it has the fundamental group of X.  S is smooth, so (3) is empty for S.

H_1(K) = ker(d_1) / im(d_2).  Since C_1 / ker(d_1) is free of rank V - 1, we have
    C_1 / im(d_2)  =  H_1(K)  +  Z^(V-1),
so H_1(K) is read off from the Smith normal form of the matrix of d_2, whose rows are
the 2-cells written as integer vectors on the edges.
"""

import sys
from math import gcd

from cover import (GENERATORS, RELATORS, MERIDIANS, delta,
                   sheets, parse, inverse, power, act, cycles)


# ----------------------------------------------------------------------------------
# The 2-complex
# ----------------------------------------------------------------------------------

def lift(word, v, edge_number):
    """Lift the loop `word` to the cover, starting at the sheet v.

    Returns the lifted path as a 1-chain (a list with one integer coefficient for every
    edge) together with the sheet at which the lift ends."""
    chain = [0] * len(edge_number)
    for g, sign in parse(word):
        if sign > 0:                              # run along the edge (v, g)
            chain[edge_number[(v, g)]] += 1
            v = act(g, v)
        else:                                     # run backwards along the edge ending at v
            v = act(g + "^-1", v)
            chain[edge_number[(v, g)]] -= 1
    return chain, v


def two_cells(n, extra_loops=()):
    """The boundaries of the 2-cells of K for the cover with n-digit sheets.

    extra_loops is a list of pairs (word, condition): the lift of `word` is attached at
    every sheet v for which condition(v) holds."""
    V = sheets(n)
    edge_number = {}
    for v in V:
        for g in GENERATORS:
            edge_number[(v, g)] = len(edge_number)

    cells = []

    def attach(word, v):
        chain, end = lift(word, v, edge_number)
        assert end == v, "the lift of %r at %r is not closed" % (word, v)
        cells.append(chain)

    for relator in RELATORS:                      # (1)
        for v in V:
            attach(relator, v)
    for m in MERIDIANS:                           # (2)
        for cycle in cycles(m, n):
            attach(power(m, len(cycle)), cycle[0])
    for word, condition in extra_loops:           # (3)
        for v in V:
            if condition(v):
                attach(word, v)

    return cells, len(V), len(edge_number)


# ----------------------------------------------------------------------------------
# Smith normal form
# ----------------------------------------------------------------------------------

def smallest_entry(M):
    """Position (i, j) of a nonzero entry of smallest absolute value."""
    best = None
    for i, row in enumerate(M):
        for j, x in enumerate(row):
            if x and (best is None or abs(x) < best[0]):
                best = (abs(x), i, j)
                if abs(x) == 1:
                    return i, j
    return best[1], best[2]


def elementary_divisors(rows):
    """The nonzero diagonal entries d_1 | d_2 | ... of the Smith normal form of an
    integer matrix, given as a list of rows."""
    M = [list(row) for row in rows if any(row)]
    diagonal = []
    while M:
        i, j = smallest_entry(M)
        pivot = M[i][j]
        # row operations: clear the other entries of column j
        clean = True
        for k in range(len(M)):
            if k != i and M[k][j]:
                q = M[k][j] // pivot
                M[k] = [x - q * y for x, y in zip(M[k], M[i])]
                if M[k][j]:
                    clean = False
        # column operations: column j is now zero outside row i, so subtracting
        # multiples of it from the other columns only changes row i
        if clean:
            M[i] = [x if l == j else x % abs(pivot) for l, x in enumerate(M[i])]
            clean = not any(x for l, x in enumerate(M[i]) if l != j)
        # if a remainder is left, it is smaller than |pivot|: choose a new pivot
        if clean:
            diagonal.append(abs(pivot))
            del M[i]
            M = [row for row in M if any(row)]
    # diag(a, b) is equivalent to diag(gcd(a, b), lcm(a, b))
    for i in range(len(diagonal)):
        for j in range(i + 1, len(diagonal)):
            a, b = diagonal[i], diagonal[j]
            diagonal[i], diagonal[j] = gcd(a, b), a * b // gcd(a, b)
    return diagonal


# ----------------------------------------------------------------------------------
# First homology
# ----------------------------------------------------------------------------------

def first_homology(n, extra_loops=()):
    """b_1 and the torsion coefficients of H_1(K; Z), and the size of K."""
    cells, V, E = two_cells(n, extra_loops)
    divisors = elementary_divisors(cells)
    betti = E - (V - 1) - len(divisors)
    torsion = [d for d in divisors if d > 1]
    return betti, torsion, (V, E, len(cells))


def name(betti, torsion):
    terms = (["Z^%d" % betti] if betti else []) + ["Z/%d" % d for d in torsion]
    return " + ".join(terms) if terms else "0"


# Loops generating the fundamental groups of the links of the nodes.
#
# X (Sections 2 and 3): four nodes over (4,3), on the sheets with a = 0, where x4 and
# y3 agree; one node over (1,1) and one over (2,2), on the sheets with b = 1.  The loops
# x4 y3 and (y_p delta_p)^2 are closed on these sheets of X, but they do not lift to
# closed loops in S (they change e).  So they generate the link groups Z/2.
NODES_OF_X = [
    ("x4 y3",                    lambda v: v[0] == 0),
    (power("y1 " + delta(1), 2), lambda v: v[1] == 1),
    (power("y2 " + delta(2), 2), lambda v: v[1] == 1),
]
# Z: x2 = y1 and x4 = y3 on all eight sheets; four nodes over (2,1), four over (4,3).
NODES_OF_Z = [
    ("x2 y1", lambda v: True),
    ("x4 y3", lambda v: True),
]


def all_local_loops(n):
    """For the cross-check: generators of the local fundamental group at EVERY point of
    the cover over a singular point of D, with no reference to the list of nodes.

    At (p, q) the local group is generated by x_p, y_q (and delta_p if p = q).  For
    each of its orbits we choose paths from a base sheet to the other sheets and take
    the usual Schreier generators  path(u) m path(m u)^-1  of the stabiliser."""
    loops = []
    for p in range(1, 5):
        for q in range(1, 5):
            local = ["x%d" % p, "y%d" % q] + ([delta(p)] if p == q else [])
            path = {}                             # sheet -> word leading to it from the base sheet
            for base in sheets(n):
                if base in path:
                    continue
                path[base] = ""
                orbit = [base]
                for u in orbit:                   # the list grows while we run through it
                    for m in local:
                        if act(m, u) not in path:
                            path[act(m, u)] = path[u] + " " + m
                            orbit.append(act(m, u))
                for u in orbit:
                    for m in local:
                        word = " ".join([path[u], m, inverse(path[act(m, u)])])
                        loops.append((word, lambda v, base=base: v == base))
    return loops


def report(label, n, extra_loops, expected):
    betti, torsion, (V, E, F) = first_homology(n, extra_loops)
    ok = (betti, torsion) == expected
    print("%-45s = %-24s %s" % (label, name(betti, torsion), "ok" if ok else "DIFFERS FROM THE PAPER"))
    print("%-45s   (%d sheets, %d edges, %d two-cells, b_1 = %d)" % ("", V, E, F, betti))
    return ok


if __name__ == "__main__":
    results = [
        report("H_1(Z; Z)   [Enriques surface: a test case]", 3, NODES_OF_Z, (0, [2])),
        report("H_1(X minus the six nodes; Z)",               4, [],         (0, [2, 2, 2, 4])),
        report("H_1(X; Z) = H_1(Y; Z)        [Remark 2.1]",   4, NODES_OF_X, (0, [2, 4])),
        report("H_1(S; Z)             [Proposition 3.1]",     5, [],         (0, [2, 2, 2, 4])),
    ]
    print("\nCross-check: the local fundamental group is killed at every point over Sing(D).")
    print("This must give H_1(X) again, and must not change H_1(S), because S is smooth.")
    results += [
        report("H_1(X; Z)", 4, all_local_loops(4), (0, [2, 4])),
        report("H_1(S; Z)", 5, all_local_loops(5), (0, [2, 2, 2, 4])),
    ]
    if not all(results):
        print("\nSome results differ from the paper.")
        sys.exit(1)
    print("\nAll results agree with the paper.")


==> anc/check_monodromy.py <==
"""
check_monodromy.py

Checks the statements about the monodromy permutations made in
"A fake quadric that is not a bidisk quotient", in the order of the paper.

Run:   python3 check_monodromy.py         (standard library only; about a second)

Each line of the output is a statement of the paper, or a small computation that the
argument of the paper uses at that point.  The program ends with exit status 1 if any
of them fails.
"""

import sys

from cover import (GENERATORS, RELATORS, MERIDIANS, DELTA, delta,
                   f, sheets, act, inverse, power, cycles, orbits)

failures = 0
count = 0


def section(title):
    print("\n" + title)


def check(statement, holds):
    global failures, count
    count += 1
    failures += not holds
    print(("   ok      " if holds else "   FAILED  ") + statement)


# ----------------------------------------------------------------------------------
# Helpers
# ----------------------------------------------------------------------------------

def add(v, w):
    return tuple((x + y) % 2 for x, y in zip(v, w))


def increment(word, v):
    """G_word(v) = word(v) + v."""
    return add(act(word, v), v)


def same(word1, word2, n):
    """Do the two words define the same permutation of the n-digit sheets?"""
    return all(act(word1, v) == act(word2, v) for v in sheets(n))


def lengths(word, n):
    """Sorted list of the cycle lengths of a word on the n-digit sheets."""
    return sorted(len(cycle) for cycle in cycles(word, n))


SINGULAR_POINTS = [(p, q) for p in range(1, 5) for q in range(1, 5)]     # (z, w) = (p, q)
DOUBLE_POINTS = [(p, q) for (p, q) in SINGULAR_POINTS if p != q]


def local_group(p, q):
    """Generators of the local monodromy at the singular point (p, q) of D:
    x_p, y_q at a double point and x_p, y_p, delta_p at a triple point."""
    return ["x%d" % p, "y%d" % q] + ([delta(p)] if p == q else [])


def points_over(p, q, n):
    """The points of the cover over (p, q): the orbits of the local monodromy."""
    return orbits(local_group(p, q), n)


def sizes(p, q, n):
    return sorted(len(orbit) for orbit in points_over(p, q, n))


def number_of_points(n):
    return sum(len(points_over(p, q, n)) for (p, q) in SINGULAR_POINTS)


def euler_characteristic(n):
    """Euler characteristic of the normalised branched cover with n-digit sheets.

    Q is the disjoint union of Q - D, the nine curves of D minus the sixteen singular
    points, and the singular points.  e(Q - D) = 6, and each curve minus its singular
    points has Euler characteristic -2.  Over such a punctured curve the cover has one
    sheet for every cycle of the meridian."""
    return (2 ** n * 6
            - 2 * sum(len(cycles(m, n)) for m in MERIDIANS)
            + number_of_points(n))


# A general vertical (horizontal) line meets D in four horizontal (vertical) lines and
# in the diagonal.  The meridians of the four lines generate the fundamental group of
# its complement, and the fifth meridian is conjugate to delta.
VERTICAL = ["y1", "y2", "y3", "y4"]
HORIZONTAL = ["x1", "x2", "x3", "x4"]


def ramification(lines, n):
    """Total ramification of the preimage of a general vertical or horizontal line."""
    return sum(2 ** n - len(cycles(m, n)) for m in lines + [DELTA])


def genus(lines, n):
    """Riemann-Hurwitz:  2g - 2 = -2 * degree + ramification."""
    return 1 - 2 ** n + ramification(lines, n) // 2


Z, X, S, S1 = sheets(3), sheets(4), sheets(5), sheets(6)


# ====================================================================================
section("1. Introduction: the monodromy")
# ====================================================================================

check("each of f_x1, ..., f_y4 is a permutation of the 32 sheets",
      all(sorted(f(g, v) for v in S) == S for g in GENERATORS))
check("[x_p, y_q] = 1 for p != q (twelve relations)",
      all(same("x%d y%d" % (p, q), "y%d x%d" % (q, p), 5) for (p, q) in DOUBLE_POINTS))
check("x1 x2 x3 x4 = y4 y3 y2 y1",
      same("x1 x2 x3 x4", "y4 y3 y2 y1", 5))
check("the thirteen relators listed in cover.py act trivially (the same two statements)",
      len(RELATORS) == 13 and all(act(r, v) == v for r in RELATORS for v in S))
check("the action on the 32 sheets is transitive",
      len(orbits(GENERATORS, 5)) == 1)
check("delta = x4^-1 x3^-1 x2^-1 x1^-1 = y1^-1 y2^-1 y3^-1 y4^-1",
      same(DELTA, "y1^-1 y2^-1 y3^-1 y4^-1", 5))
check("G_delta = (0, 0, 0, b, 0)",
      all(increment(DELTA, v) == (0, 0, 0, v[1], 0) for v in S))
check("the first four digits of f_g(v) depend only on the first four digits of v (S -> X)",
      all(f(g, v)[:4] == f(g, v[:4]) for g in GENERATORS for v in S))
check("the first three digits of f_g(v) depend only on the first three digits of v (X -> Z)",
      all(f(g, v)[:3] == f(g, v[:3]) for g in GENERATORS for v in S))
check("on Z every generator is a translation of F_2^3, and delta acts trivially",
      all(increment(g, v) == increment(g, Z[0]) for g in GENERATORS for v in Z)
      and all(act(DELTA, v) == v for v in Z))
check("these translations span F_2^3 (Z -> Q is a connected (Z/2)^3-cover)",
      len(orbits(GENERATORS, 3)) == 1)
check("tau: e -> e+1 commutes with the monodromy",
      all(f(g, v[:4] + (1 - v[4],)) == f(g, v)[:4] + (1 - f(g, v)[4],) for g in GENERATORS for v in S))


# ====================================================================================
section("2. The degree-16 cover X")
# ====================================================================================

check("each x_p and y_p acts on the 16 sheets by eight transpositions",
      all(lengths(g, 4) == [2] * 8 for g in GENERATORS))
check("delta sends d to d+b and fixes the other digits",
      all(increment(DELTA, v) == (0, 0, 0, v[1]) for v in X))
check("delta has eight fixed points and four transpositions",
      lengths(DELTA, 4) == [1] * 8 + [2] * 4)

# --- double points
check("over every double point other than (4,3) all orbits of <x_p, y_q> have four sheets",
      all(sizes(p, q, 4) == [4] * 4 for (p, q) in DOUBLE_POINTS if (p, q) != (4, 3)))
check("x4 and y3 agree precisely on the sheets with a = 0",
      all((act("x4", v) == act("y3", v)) == (v[0] == 0) for v in X))
small = [orbit for orbit in points_over(4, 3, 4) if len(orbit) == 2]
large = [orbit for orbit in points_over(4, 3, 4) if len(orbit) == 4]
check("over (4,3): four two-sheeted orbits on the sheets with a = 0, one for each (c,d)",
      all(v[0] == 0 for orbit in small for v in orbit)
      and sorted(sorted({v[2:] for v in orbit}) for orbit in small) == [[cd] for cd in sheets(2)])
check("over (4,3): the remaining eight sheets form two four-sheeted orbits",
      len(large) == 2 and all(v[0] == 1 for orbit in large for v in orbit)
      and len(small) + len(large) == len(points_over(4, 3, 4)))

# --- the triple point (1,1)
check("x1 (a,c,d) = (a+1, c+1, d+b),  y1 (a,c,d) = (a, c+1, d+1),  delta (a,c,d) = (a, c, d+b);  b is fixed",
      all(increment("x1", v) == (1, 0, 1, v[1]) and increment("y1", v) == (0, 0, 1, 1)
          and increment(DELTA, v) == (0, 0, 0, v[1]) for v in X))


def sizes_by_b(p):
    """Sizes of the local orbits on X over (p, p), separated by the value of b
    (None if b is not constant on some orbit)."""
    result = {0: [], 1: []}
    for orbit in points_over(p, p, 4):
        values = {v[1] for v in orbit}
        if len(values) != 1:
            return None
        result[values.pop()].append(len(orbit))
    return {b: sorted(s) for b, s in result.items()}


check("over (1,1): two four-sheeted orbits with b = 0 and one eight-sheeted orbit with b = 1",
      sizes_by_b(1) == {0: [4, 4], 1: [8]})

# --- the local meridians of the diagonal
check("delta_2, delta_3, delta_4 fix a, b, c and send d to d+b, d+b, d+b+1",
      all(increment(delta(2), v) == (0, 0, 0, v[1])
          and increment(delta(3), v) == (0, 0, 0, v[1])
          and increment(delta(4), v) == (0, 0, 0, (v[1] + 1) % 2) for v in X))
check("x_p y_p delta_p commutes with x_p, y_p and delta_p on the 32 sheets, as the local relations require",
      all(same(centre + " " + m, m + " " + centre, 5)
          for p in range(1, 5) for centre in ["x%d y%d %s" % (p, p, delta(p))]
          for m in local_group(p, p)))
check("over (2,2): two four-sheeted orbits with b = 0 and one eight-sheeted orbit with b = 1",
      sizes_by_b(2) == {0: [4, 4], 1: [8]})
check("over (3,3) and over (4,4): two eight-sheeted orbits",
      sizes(3, 3, 4) == [8, 8] and sizes(4, 4, 4) == [8, 8])


def change_of_d(word, v):
    """1 if the word changes the digit d of the sheet v of X, 0 if it does not;
    None if the word moves a, b or c."""
    da, db, dc, dd = increment(word, v)
    return dd if (da, db, dc) == (0, 0, 0) else None


def conjugate(p):
    return "x%d %s x%d^-1" % (p, delta(p), p)


# Forgetting d gives the cover (s,t) -> (s^2,t^2), in which the diagonal becomes the two
# lines s = t and s = -t.  Their meridians are delta_p and its conjugate
# x_p delta_p x_p^-1, so the digit d is a double cover branched along both lines, along
# one of them, or along neither, according to how these two elements act on d.
check("p = 1, 2: delta_p and x_p delta_p x_p^-1 both change d if b = 1, and neither does if b = 0",
      all(change_of_d(delta(p), v) == change_of_d(conjugate(p), v) == v[1] for p in (1, 2) for v in X))
check("p = 3, 4: on every sheet exactly one of delta_p and x_p delta_p x_p^-1 changes d",
      all({change_of_d(delta(p), v), change_of_d(conjugate(p), v)} == {0, 1} for p in (3, 4) for v in X))

# --- Euler characteristic and the curves C_1, C_2
check("X has 60 points over the sixteen singular points of D",
      number_of_points(4) == 60)
check("e(X) = 16*6 - 2*76 + 60 = 4",
      sum(len(cycles(m, 4)) for m in MERIDIANS) == 76 and euler_characteristic(4) == 4)
check("C_1 and C_2 are connected (the y's alone, and the x's alone, act transitively on the 16 sheets)",
      len(orbits(VERTICAL, 4)) == 1 and len(orbits(HORIZONTAL, 4)) == 1)
check("C_1 and C_2 have 4*8 + 4 = 36 simple ramification points, hence genus three",
      ramification(VERTICAL, 4) == ramification(HORIZONTAL, 4) == 36
      and genus(VERTICAL, 4) == genus(HORIZONTAL, 4) == 3)

# --- the (Z/2)^3-cover Z (Remark 2.1)
check("on Z, x_p = y_q only for (p,q) = (2,1) and (4,3): eight nodes, four over each of these points",
      [(p, q) for (p, q) in SINGULAR_POINTS if same("x%d" % p, "y%d" % q, 3)] == [(2, 1), (4, 3)]
      and sizes(2, 1, 3) == sizes(4, 3, 3) == [2] * 4)
check("e(Z) = 4, so the minimal resolution of Z has e = 4 + 8 = 12",
      euler_characteristic(3) == 4)


# ====================================================================================
section("3. The degree-32 cover S")
# ====================================================================================

check("y4^2 fixes the first four digits and changes e:  y4^2 = tau",
      all(increment("y4 y4", v) == (0, 0, 0, 0, 1) for v in S))
check("x1, ..., x4, y1, y2, y3, delta have the same cycle lengths on S as on X (twice as many cycles)",
      all(lengths(m, 5) == sorted(2 * lengths(m, 4)) for m in MERIDIANS if m != "y4"))
check("y4 has eight cycles of length four on S",
      lengths("y4", 5) == [4] * 8)
check("(y_p delta_p)^2, p = 1, 2, fixes the first four digits; it changes e exactly when b = 1",
      all(increment(power("y%d %s" % (p, delta(p)), 2), v) == (0, 0, 0, 0, v[1]) for p in (1, 2) for v in S))
check("x4 y3 fixes the first four digits and changes e on the sheets with a = 0",
      all(increment("x4 y3", v) == (0, 0, 0, 0, 1) for v in S if v[0] == 0))

# A point of X is recorded as (the point of Q below it, its set of sheets).
points_of_X = [((p, q), frozenset(orbit)) for (p, q) in SINGULAR_POINTS for orbit in points_over(p, q, 4)]
nodes = [(pq, orbit) for (pq, orbit) in points_of_X
         if (pq == (4, 3) and len(orbit) == 2) or (pq in [(1, 1), (2, 2)] and len(orbit) == 8)]
on_B = [(pq, orbit) for (pq, orbit) in points_of_X if pq[1] == 4]            # the points over w = 4
e_B = len(cycles("y4", 4)) * (2 - 4) + len(on_B)


def points_above(pq, orbit):
    """Number of points of S over the given point of X."""
    return sum(1 for o in points_over(pq[0], pq[1], 5) if o[0][:4] in orbit)


single = [point for point in points_of_X if points_above(*point) == 1]
double = [point for point in points_of_X if points_above(*point) == 2]

check("X has six nodes: four over (4,3), one over (1,1) and one over (2,2); none lies over w = 4",
      len(nodes) == 6 and not set(nodes) & set(on_B))
check("the curve B over w = 4 contains 4 + 4 + 4 + 2 = 14 of the 60 points, and e(B) = 8*(2-4) + 14 = -2",
      [len(points_over(p, 4, 4)) for p in range(1, 5)] == [4, 4, 4, 2] and e_B == -2)
check("S has one point over each node and over each of the 14 points of B, and two over each of the other 40",
      set(single) == set(nodes) | set(on_B) and len(double) == 40 and len(single) + len(double) == 60)
check("double points (p,q) with q != 4: all orbits of <x_p, y_q> on S have four sheets",
      all(sizes(p, q, 5) == [4] * 8 for (p, q) in DOUBLE_POINTS if q != 4))
check("double points (p,4): all orbits of <x_p, y4> on S have eight sheets (x_p has order 2, y4 order 4)",
      all(sizes(p, 4, 5) == [8] * 4 for p in (1, 2, 3)))
check("triple points: orbits of 4,4,4,4,16 sheets over (1,1) and (2,2), 8,8,8,8 over (3,3), 16,16 over (4,4)",
      sizes(1, 1, 5) == sizes(2, 2, 5) == [4, 4, 4, 4, 16]
      and sizes(3, 3, 5) == [8] * 4 and sizes(4, 4, 5) == [16, 16])
check("S has 100 points over the sixteen singular points of D",
      number_of_points(5) == 100)
check("e(S) = 32*6 - 2*144 + 100 = 4 = 2 e(X) - e(B) - 6",
      sum(len(cycles(m, 5)) for m in MERIDIANS) == 144 and euler_characteristic(5) == 4
      and 2 * euler_characteristic(4) - e_B - 6 == 4)
check("F_5 and F_9 are connected (the x's alone, and the y's alone, act transitively on the 32 sheets)",
      len(orbits(HORIZONTAL, 5)) == 1 and len(orbits(VERTICAL, 5)) == 1)
check("F_5 -> C_2 is unramified, and F_9 -> C_1 is branched at 8 points",
      ramification(HORIZONTAL, 5) == 2 * ramification(HORIZONTAL, 4)
      and ramification(VERTICAL, 5) == 2 * ramification(VERTICAL, 4) + 8)
check("F_5 has genus five and F_9 has genus nine",
      genus(HORIZONTAL, 5) == 5 and genus(VERTICAL, 5) == 9)


# ====================================================================================
section("4. A projective plane in S")
# ====================================================================================

D4 = delta(4)
check("on S, delta_4 sends d to d+b+1 and fixes the other digits",
      all(increment(D4, v) == (0, 0, 0, (v[1] + 1) % 2, 0) for v in S))

octagon = [(0, 0, 0, 0, 0)]
for step in range(8):
    octagon.append(act("x2" if step % 2 == 0 else D4, octagon[-1]))
displayed = ["000", "100", "110", "011", "001", "101", "111", "010", "000"]
check("a = b = 0, digits (c,d,e):  000 -x2- 100 -delta_4- 110 -x2- 011 -delta_4- 001 -x2- 101 -delta_4- 111 -x2- 010 -delta_4- 000",
      all(v[:2] == (0, 0) for v in octagon) and ["%d%d%d" % v[2:] for v in octagon] == displayed)
check("these are eight different sheets, and opposite sheets differ by tau = y4^2",
      len(set(octagon)) == 8 and all(act("y4 y4", octagon[k]) == octagon[k + 4] for k in range(4)))

check("S': the relations of the presentation still hold on the 64 sheets",
      all(act(r, v) == v for r in RELATORS for v in S1))
check("S': every meridian has the same cycle lengths as on S (twice as many cycles)",
      all(lengths(m, 6) == sorted(2 * lengths(m, 5)) for m in MERIDIANS))
check("S': x2 and delta_4 fix h, and y4^2 changes h",
      all(act("x2", v)[5] == v[5] and act(D4, v)[5] == v[5] and act("y4 y4", v)[5] != v[5] for v in S1))

loop = power("x2 " + D4, 2) + " y4 y4"       # through the octagon, then across the side over w = 4
check("the loop (x2 delta_4)^2 y4^2 is closed on S at the sheet 00000",
      act(loop, (0, 0, 0, 0, 0)) == (0, 0, 0, 0, 0))
check("its lift to S' is not closed: it joins (00000; h) to (00000; h+1)",
      all(act(loop, (0, 0, 0, 0, 0, h)) == (0, 0, 0, 0, 0, 1 - h) for h in (0, 1)))
check("the same holds if the side over w = 4 is crossed the other way, with y4^-2",
      all(act(power("x2 " + D4, 2) + " " + inverse("y4 y4"), (0, 0, 0, 0, 0, h)) == (0, 0, 0, 0, 0, 1 - h)
          for h in (0, 1)))


# ====================================================================================
print()
if failures:
    print("%d of %d checks FAILED." % (failures, count))
    sys.exit(1)
print("All %d checks passed." % count)


==> anc/cover.py <==
"""
cover.py

Monodromy of the branched covers   S -> X -> Z -> Q = CP^1 x CP^1   constructed in
"A fake quadric that is not a bidisk quotient", and a few elementary routines for
permutations.  Only the Python standard library is used.

Sheets.  A sheet is a tuple of digits 0/1:

    (a, b, c)             the  8 sheets of Z
    (a, b, c, d)          the 16 sheets of X
    (a, b, c, d, e)       the 32 sheets of S
    (a, b, c, d, e, h)    the 64 sheets of the double cover S' of Section 4

Words.  A word in the generators x1,...,x4, y1,...,y4 of pi_1(Q - D) is a string such
as "x1 x2 x3 x4" or "y1^-1 y2^-1 y3^-1 y4^-1".  As in the paper, words are traversed
from left to right:   act("x1 y2", v) = f_y2(f_x1(v)).
"""

from itertools import product

GENERATORS = ["x1", "x2", "x3", "x4", "y1", "y2", "y3", "y4"]


# ----------------------------------------------------------------------------------
# The monodromy
# ----------------------------------------------------------------------------------

def G(g, v):
    """The vector G_g(v) of the Introduction, for a sheet v = (a, b, c, d, e) of S."""
    a, b, c, d, e = v
    return {
        "x1": (1, 0, 1, b, d + a * b),
        "x2": (0, 0, 1, 0, d + a * b),
        "x3": (1, 1, 0, 0, 0),
        "x4": (0, 1, 0, 0, 0),
        "y1": (0, 0, 1, 1, c + d),
        "y2": (1, 0, 0, 0, d),
        "y3": (0, 1, 0, a, 1),
        "y4": (1, 1, 1, a + b, c),
    }[g]


def f(g, v):
    """The monodromy f_g(v) = v + G_g(v) of the generator g on a sheet v.

    5 digits: the formula of the paper.
    3 or 4 digits (Z or X): the missing digits are set to 0 and dropped again; that the
        result does not depend on this choice is verified in check_monodromy.py.
    6 digits (S'): in addition x3, x4 add c to h, y1, y4 add b to h, and the other
        generators fix h (Section 4).
    """
    n = len(v)
    w = (tuple(v) + (0, 0))[:5]
    image = tuple((wi + Gi) % 2 for wi, Gi in zip(w, G(g, w)))
    if n <= 5:
        return image[:n]
    a, b, c, d, e, h = v
    if g in ("x3", "x4"):
        h = (h + c) % 2
    elif g in ("y1", "y4"):
        h = (h + b) % 2
    return image + (h,)


def sheets(n):
    """All sheets with n digits, in lexicographic order."""
    return list(product((0, 1), repeat=n))


# ----------------------------------------------------------------------------------
# Words and permutations
# ----------------------------------------------------------------------------------

_tables = {}


def _table(g, n):
    """The permutation f_g of the n-digit sheets and its inverse, as dictionaries."""
    if (g, n) not in _tables:
        forward = {v: f(g, v) for v in sheets(n)}
        backward = {w: v for v, w in forward.items()}
        assert len(backward) == len(forward), "f_%s is not a permutation" % g
        _tables[(g, n)] = (forward, backward)
    return _tables[(g, n)]


def parse(word):
    """'x1 y2^-1' -> [('x1', +1), ('y2', -1)]"""
    letters = []
    for token in word.split():
        if token.endswith("^-1"):
            letters.append((token[:-3], -1))
        else:
            letters.append((token, +1))
    return letters


def inverse(word):
    """The inverse word."""
    return " ".join(g if sign < 0 else g + "^-1" for g, sign in reversed(parse(word)))


def power(word, k):
    """The word repeated k times."""
    return " ".join([word] * k)


def act(word, v):
    """The sheet reached from v by following the word from left to right."""
    n = len(v)
    for g, sign in parse(word):
        forward, backward = _table(g, n)
        v = forward[v] if sign > 0 else backward[v]
    return v


def cycles(word, n):
    """The cycles of the permutation of the n-digit sheets defined by the word."""
    seen, result = set(), []
    for v in sheets(n):
        if v not in seen:
            cycle = [v]
            w = act(word, v)
            while w != v:
                cycle.append(w)
                w = act(word, w)
            seen.update(cycle)
            result.append(cycle)
    return result


def orbits(words, n):
    """The orbits, on the n-digit sheets, of the group generated by the given words."""
    seen, result = set(), []
    for v in sheets(n):
        if v not in seen:
            orbit = [v]
            seen.add(v)
            for u in orbit:                      # the list grows while we run through it
                for word in words:
                    w = act(word, u)
                    if w not in seen:
                        seen.add(w)
                        orbit.append(w)
            result.append(orbit)
    return result


# ----------------------------------------------------------------------------------
# The presentation of pi_1(Q - D) and the meridians of the diagonal
# ----------------------------------------------------------------------------------

RELATORS = ["x%d y%d x%d^-1 y%d^-1" % (p, q, p, q)
            for p in range(1, 5) for q in range(1, 5) if p != q]
RELATORS.append("x1 x2 x3 x4 y1^-1 y2^-1 y3^-1 y4^-1")      # x1 x2 x3 x4 = y4 y3 y2 y1

DELTA = "x4^-1 x3^-1 x2^-1 x1^-1"       # the meridian delta of the diagonal


def delta(p):
    """The local meridian of the diagonal at the triple point (p, p) (Section 2):
    delta_p = (y_{p-1} ... y_1) delta (y_{p-1} ... y_1)^-1,   delta_1 = delta."""
    prefix = " ".join("y%d" % q for q in range(p - 1, 0, -1))
    return " ".join(part for part in (prefix, DELTA, inverse(prefix)) if part)


MERIDIANS = GENERATORS + [DELTA]        # one meridian for each of the nine curves of D

